FileBounty: Fair Data Exchange

Digital contents are typically sold online through centralized and custodian marketplaces, which requires the trading partners to trust a central entity. We present FileBounty, a fair protocol which, assuming the cryptographic hash of the file of interest is known to the buyer, is trust-free and lets a buyer purchase data for a previously agreed monetary amount, while guaranteeing the integrity of the contents. To prevent misbehavior, FileBounty guarantees that any deviation from the expected participants' behavior results in a negative financial payoff; i.e. we show that honest behavior corresponds to a subgame perfect Nash equilibrium. Our novel deposit refunding scheme is resistant to extortion attacks under rational adversaries. If buyer and seller behave honestly, FileBounty's execution requires only three on-chain transactions, while the actual data is exchanged off-chain in an efficient and privacy-preserving manner. We moreover show how FileBounty enables a flexible peer-to-peer setting where multiple parties fairly sell a file to a buyer.

==> figures/utilityfunction.py <==
import matplotlib
import matplotlib.gridspec as gridspec
#matplotlib.rcParams['text.usetex'] = True
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import seaborn
import marshal
seaborn.set(font_scale=2.3)
seaborn.set_style("whitegrid")
import numpy as np
import pandas as pd
import json
from datetime import datetime
import matplotlib.dates as mdates

length = 20
x = range(length+1)
y = range(0,length+1)
plt.plot(x,y, label="Linear Utility Function") # Linear
x = range(length+1)
y = [0]+[length]*length
#y.append([100]*99)
plt.plot(x,y, label="First Chunk Utility") # One chunk
x = range(length+1)
y = [0]*length+[length]
plt.plot(x,y, label="Entire File Utility") # Entire file

my_xticks = ['0','1']+['']*(length-2)+['n']
plt.xticks(x, my_xticks)

plt.ylabel("Utility Function (%)")
plt.xlabel("Chunks of File F (%)")
plt.xlim([0,length+1])
plt.ylim([0,length+1])

plt.legend()

ax = plt.gca()
ax.grid(False)

plt.tight_layout()
fig = plt.gcf()
#fig.set_size_inches(40,7)
plt.savefig("utilityfunction.eps")
plt.clf()

